Sharp Bounds on the Independence Number of Simplicial Spheres

We study the maximum size of an independent set in the graph of a simplicial sphere. Let $\beta(d,n)$ denote this maximum over all simplicial $(d-1)$-spheres on $n$ vertices, and let $\alpha(d,n)$ denote the maximum restricted to flag $(d-1)$-spheres. For every fixed $d\geq4$, we prove $\beta(d,n)=n-\Theta(n^{1/\lfloor d/2\rfloor})$. For flag spheres, we show $\alpha(d,n)\geq n-4\sqrt n+O(1)$ for all $d\geq4$ and determine the correct asymptotic order $\alpha(d,n)=n-\Theta(\sqrt n)$ for dimensions $d=4,5$. We also investigate the independence sets of Bier spheres and show that, in contrast to our other results, for this very large family of spheres, the independence number cannot be larger than $\left\lfloor\frac{n}{2}\right\rfloor.$

==> verify_n21.py <==
#!/usr/bin/env python3
"""Verify the certificate for the 21-vertex flag 3-sphere in Appendix A."""

import itertools
from collections import Counter


if not __debug__:
    raise RuntimeError(
        "Run this verifier without Python's -O option; its checks use assertions."
    )


def edge(a, b):
    return (a, b) if a < b else (b, a)


def relabel(vertices, edges):
    mapping = {v: i for i, v in enumerate(sorted(vertices))}
    new_vertices = set(mapping.values())
    new_edges = {
        edge(mapping[a], mapping[b]) for a, b in edges if mapping[a] != mapping[b]
    }
    return new_vertices, new_edges


def graph_from_facets(facets):
    vertices = set()
    edges = set()
    for facet in facets:
        vertices.update(facet)
        edges.update(edge(a, b) for a, b in itertools.combinations(facet, 2))
    return relabel(vertices, edges)


def cross_polytope_graph():
    signed_vertices = [(i, j) for i in range(4) for j in range(2)]
    mapping = {v: i for i, v in enumerate(signed_vertices)}
    vertices = set(mapping.values())
    edges = {
        edge(mapping[a], mapping[b])
        for a, b in itertools.combinations(signed_vertices, 2)
        if a[0] != b[0]
    }
    return vertices, edges


def neighborhoods(vertices, edges):
    result = {v: set() for v in vertices}
    for a, b in edges:
        result[a].add(b)
        result[b].add(a)
    return result


def subdivide(vertices, edges, chosen_edge):
    u, v = chosen_edge
    assert edge(u, v) in edges, "attempt to subdivide a nonedge"
    neighbors = neighborhoods(vertices, edges)
    common = neighbors[u] & neighbors[v]
    new_vertex = max(vertices) + 1
    new_vertices = set(vertices) | {new_vertex}
    new_edges = set(edges) - {edge(u, v)}
    new_edges.update({edge(u, new_vertex), edge(v, new_vertex)})
    new_edges.update(edge(new_vertex, x) for x in common)
    return relabel(new_vertices, new_edges)


def lies_in_induced_four_cycle(vertices, edges, chosen_edge):
    x, y = chosen_edge
    assert edge(x, y) in edges, "attempt to contract a nonedge"
    neighbors = neighborhoods(vertices, edges)
    left = neighbors[y] - neighbors[x] - {x}
    right = neighbors[x] - neighbors[y] - {y}
    return any(edge(a, b) in edges for a in left for b in right)


def contract(vertices, edges, chosen_edge):
    x, y = sorted(chosen_edge)
    assert edge(x, y) in edges, "attempt to contract a nonedge"
    new_vertices = set(vertices) - {y}
    new_edges = set()
    for a, b in edges:
        a = x if a == y else a
        b = x if b == y else b
        if a != b:
            new_edges.add(edge(a, b))
    return relabel(new_vertices, new_edges)


def apply_map(vertices, edges, mapping):
    assert set(mapping) == vertices
    return (
        set(mapping.values()),
        {edge(mapping[a], mapping[b]) for a, b in edges},
    )


def cliques(vertices, edges, size):
    return [
        candidate
        for candidate in itertools.combinations(sorted(vertices), size)
        if all(edge(a, b) in edges for a, b in itertools.combinations(candidate, 2))
    ]


def connected(vertices, edges):
    if not vertices:
        return True
    neighbors = neighborhoods(vertices, edges)
    seen = {min(vertices)}
    stack = list(seen)
    while stack:
        vertex = stack.pop()
        for neighbor in neighbors[vertex]:
            if neighbor not in seen:
                seen.add(neighbor)
                stack.append(neighbor)
    return seen == vertices


def verify_clique_complex(vertices, edges):
    triangles = cliques(vertices, edges, 3)
    tetrahedra = cliques(vertices, edges, 4)
    assert not cliques(vertices, edges, 5), "the graph contains a 5-clique"

    tetrahedron_sets = [set(facet) for facet in tetrahedra]
    assert all(
        any(set(triangle) <= facet for facet in tetrahedron_sets)
        for triangle in triangles
    ), "a triangle is not contained in a tetrahedron"
    assert all(
        any(set(e) <= facet for facet in tetrahedron_sets) for e in edges
    ), "an edge is not contained in a tetrahedron"

    triangle_degrees = Counter()
    for facet in tetrahedra:
        triangle_degrees.update(itertools.combinations(facet, 3))
    assert set(triangle_degrees) == set(triangles)
    assert set(triangle_degrees.values()) == {2}

    neighbors = neighborhoods(vertices, edges)
    for vertex in vertices:
        link_vertices = neighbors[vertex]
        link_edges = {
            e for e in edges if e[0] in link_vertices and e[1] in link_vertices
        }
        link_triangles = cliques(link_vertices, link_edges, 3)
        edge_degrees = Counter()
        for triangle in link_triangles:
            edge_degrees.update(
                edge(*e) for e in itertools.combinations(triangle, 2)
            )
        assert set(edge_degrees) == link_edges
        assert set(edge_degrees.values()) == {2}
        assert connected(link_vertices, link_edges)
        assert len(link_vertices) - len(link_edges) + len(link_triangles) == 2

    assert len(vertices) - len(edges) + len(triangles) - len(tetrahedra) == 0
    return len(vertices), len(edges), len(triangles), len(tetrahedra)


SEED_FACETS = [
    [2, 8, 9, 11], [2, 3, 9, 11], [1, 4, 5, 10], [0, 2, 7, 8],
    [1, 2, 6, 7], [5, 6, 10, 11], [1, 5, 6, 10], [3, 4, 9, 11],
    [2, 6, 7, 8], [1, 6, 7, 10], [3, 4, 5, 11], [4, 8, 10, 11],
    [3, 5, 6, 11], [1, 3, 5, 6], [0, 2, 3, 9], [0, 3, 4, 9],
    [0, 4, 8, 9], [6, 7, 8, 10], [4, 5, 10, 11], [0, 1, 7, 10],
    [2, 6, 8, 11], [0, 1, 3, 4], [0, 2, 8, 9], [1, 3, 4, 5],
    [0, 7, 8, 10], [6, 8, 10, 11], [0, 1, 2, 7], [0, 1, 2, 3],
    [0, 1, 4, 10], [0, 4, 8, 10], [4, 8, 9, 11], [1, 2, 3, 6],
    [2, 3, 6, 11],
]

SEED_MOVES = [
    ("subdivide", (0, 2)),
    ("subdivide", (0, 4)),
    ("subdivide", (0, 6)),
    ("subdivide", (3, 6)),
    ("subdivide", (3, 4)),
    ("contract", (0, 3)),
]

SEED_MAP = {
    0: 2, 8: 8, 9: 9, 7: 11, 4: 3, 1: 1,
    5: 4, 2: 5, 3: 10, 10: 0, 11: 7, 6: 6,
}

SUBDIVISIONS = [
    (8, 10), (1, 2), (7, 10), (4, 12), (7, 8), (12, 15),
    (4, 15), (1, 4), (5, 19), (19, 20), (5, 20), (6, 11),
    (12, 23), (2, 23), (20, 21), (5, 6), (5, 11),
]

CONTRACTIONS = [
    (8, 16), (7, 8), (4, 16), (4, 14),
    (5, 18), (5, 16), (5, 20), (5, 16),
]

INDEPENDENT_SET = [8, 12, 13, 14, 15, 17, 18, 19, 20]
CLIQUE_COVER = [
    [0, 2, 3, 8], [1, 6, 7, 12], [4, 10, 14],
    [5, 15], [9, 11, 13], [16, 17], [18], [19], [20],
]


def main():
    seed_vertices, seed_edges = graph_from_facets(SEED_FACETS)
    vertices, edges = cross_polytope_graph()

    subdivision_count = 0
    contraction_count = 0
    for operation, chosen_edge in SEED_MOVES:
        if operation == "subdivide":
            vertices, edges = subdivide(vertices, edges, chosen_edge)
            subdivision_count += 1
        else:
            assert not lies_in_induced_four_cycle(vertices, edges, chosen_edge)
            vertices, edges = contract(vertices, edges, chosen_edge)
            contraction_count += 1

    vertices, edges = apply_map(vertices, edges, SEED_MAP)
    assert (vertices, edges) == (seed_vertices, seed_edges), "seed mismatch"

    for chosen_edge in SUBDIVISIONS:
        vertices, edges = subdivide(vertices, edges, chosen_edge)
        subdivision_count += 1
    for chosen_edge in CONTRACTIONS:
        assert not lies_in_induced_four_cycle(vertices, edges, chosen_edge)
        vertices, edges = contract(vertices, edges, chosen_edge)
        contraction_count += 1

    f_vector = verify_clique_complex(vertices, edges)
    assert f_vector == (21, 93, 144, 72)

    assert all(
        edge(a, b) not in edges
        for a, b in itertools.combinations(INDEPENDENT_SET, 2)
    )
    assert len(CLIQUE_COVER) == 9
    assert sorted(itertools.chain.from_iterable(CLIQUE_COVER)) == sorted(vertices)
    assert all(
        all(edge(a, b) in edges for a, b in itertools.combinations(clique, 2))
        for clique in CLIQUE_COVER
    )

    print("verification passed")
    print(
        {
            "f_vector": f_vector,
            "alpha": 9,
            "subdivisions": subdivision_count,
            "admissible_contractions": contraction_count,
        }
    )


if __name__ == "__main__":
    main()

